Band-limited maximizers for a Fourier extension inequality on the circle

Among the class of functions with Fourier modes up to degree 30, constant functions are the unique real-valued maximizers for the endpoint Tomas-Stein inequality on the circle.

==> bessel.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     57168,       1544]
NotebookOptionsPosition[     51720,       1412]
NotebookOutlinePosition[     52075,       1428]
CellTagsIndexPosition[     52032,       1425]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Coefficients of the CS form", "Title",
 CellChangeTimes->{{3.6530538848439007`*^9, 3.653053898092333*^9}}],

Cell["Set the working directory (where all cache files are stored)", "Text",
 CellChangeTimes->{{3.6530540748940363`*^9, 3.6530540857969933`*^9}, 
   3.653054141457926*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<~/bessel/code-standalone\>\"", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"datadirectory", "=", "\"\<~/bessel/code-standalone/\>\""}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.6530541321139708`*^9, 3.6530541370222282`*^9}, {
  3.653124942391251*^9, 3.653124961427279*^9}, {3.7202719295088*^9, 
  3.720271935288148*^9}, {3.759730936919566*^9, 3.759730952899015*^9}}],

Cell[CellGroupData[{

Cell["Evaluating 6-fold Bessel integrals", "Section",
 CellChangeTimes->{{3.6530539297143507`*^9, 3.6530539355550528`*^9}, {
  3.653054186506925*^9, 3.653054194669726*^9}}],

Cell["These are the splitting parameters.", "Text",
 CellChangeTimes->{{3.6530542090753527`*^9, 3.653054215292239*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "63000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", "3600"}], ";"}]}], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"storageformat", "=", "\"\<Real64\>\""}], ";"}]], "Input",
 InitializationCell->True],

Cell[CellGroupData[{

Cell["Evaluation of tail integrals", "Subsection",
 CellChangeTimes->{{3.653053946120079*^9, 3.653053959689251*^9}}],

Cell["\<\
The following shows that the oscillatory tail terms are negligible\
\>", "Text",
 CellChangeTimes->{{3.653054001700637*^9, 3.6530540309161787`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i0", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"r", "-", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], "^", "6"}], "*", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"r", "-", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], "^", "0"}], "*", 
      RowBox[{"r", "^", 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "R", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i1", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"r", "-", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], "^", "5"}], "*", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"r", "-", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], "^", "1"}], "*", 
      RowBox[{"r", "^", 
       RowBox[{"(", 
        RowBox[{"-", "3"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "R", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i2", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"r", "-", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], "^", "4"}], "*", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"r", "-", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], "^", "2"}], "*", 
      RowBox[{"r", "^", 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "R", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"r", "-", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], "^", "3"}], "*", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"r", "-", 
         RowBox[{"Pi", "/", "4"}]}], "]"}], "^", "3"}], "*", 
      RowBox[{"r", "^", 
       RowBox[{"(", 
        RowBox[{"-", "3"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "R", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ni0", "=", 
   RowBox[{"N", "[", 
    RowBox[{"i0", ",", "20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ni1", "=", 
   RowBox[{"N", "[", 
    RowBox[{"i1", ",", "20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ni2", "=", 
   RowBox[{"N", "[", 
    RowBox[{"i2", ",", "20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ni3", "=", 
   RowBox[{"N", "[", 
    RowBox[{"i3", ",", "20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Ni0", ",", "Ni1", ",", "Ni2", ",", "Ni3"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.653054199990308*^9, 3.653054226622983*^9}}],

Cell["\<\
Hence we only remember the non-oscillatory ones. The function BI1Tail selects \
the correct tail term with the right sign (assuming ni\[CloseCurlyQuote]s are \
positive and 0-3 of them are odd).\
\>", "Text",
 CellChangeTimes->{{3.6530540369569893`*^9, 3.65305404720965*^9}, {
  3.653054167159606*^9, 3.653054169591008*^9}, {3.653054232601906*^9, 
  3.6530543262139997`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ni0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", "Pi"}], ")"}], "^", "3"}], "*", 
    "4.96026354969050940937527906671867376280840204395269`20.*^-6"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Ni2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", "Pi"}], ")"}], "^", "3"}], "*", 
    "9.92057289170441062030148724339351196331201879639629`20.*^-7"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BI1Tail", "[", 
    RowBox[{
    "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "p", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"Quotient", "[", 
         RowBox[{"n1", ",", "2"}], "]"}], "+", 
        RowBox[{"Quotient", "[", 
         RowBox[{"n2", ",", "2"}], "]"}], "+", 
        RowBox[{"Quotient", "[", 
         RowBox[{"n3", ",", "2"}], "]"}], "+", 
        RowBox[{"Quotient", "[", 
         RowBox[{"n4", ",", "2"}], "]"}], "+", 
        RowBox[{"Quotient", "[", 
         RowBox[{"n5", ",", "2"}], "]"}], "+", 
        RowBox[{"Quotient", "[", 
         RowBox[{"n6", ",", "2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", "p", ")"}]}], "*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "*", "p"}], "\[Equal]", 
          RowBox[{
          "n1", "+", "n2", "+", "n3", "+", "n4", "+", "n5", "+", "n6"}]}], 
         ",", "Ni0", ",", "Ni2"}], "]"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{3.653053996522011*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Evaluation of main integrals", "Subsection",
 CellChangeTimes->{{3.653054340121125*^9, 3.653054345184039*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.653125075228982*^9, 3.653125091275667*^9}, {
  3.653126798364044*^9, 3.653126799241362*^9}, {3.653127035695548*^9, 
  3.6531270374246807`*^9}, {3.7202719848898163`*^9, 3.720271986618712*^9}, {
  3.759731404526505*^9, 3.759731427476625*^9}}],

Cell[CellGroupData[{

Cell["Tabulate B_j", "Subsubsection",
 CellChangeTimes->{{3.6530544005087423`*^9, 3.65305440729473*^9}}],

Cell["\<\
This code has been used to calculate and store values of Bessel functions. \
Caution: takes several hours to complete (at precision 20, evaluating 41 \
Bessel functions at ~300000 points each)\
\>", "Text",
 CellChangeTimes->{{3.65305442748289*^9, 3.653054434263706*^9}, {
  3.653054469977919*^9, 3.6530545470174503`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TabulateBesselValues", "[", 
    RowBox[{
    "n_", ",", "start_", ",", "end_", ",", "step_", ",", "precision_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "filename", "}"}], ",", 
     RowBox[{
      RowBox[{"filename", "=", 
       RowBox[{"datadirectory", "<>", "\"\<BesselJ\>\"", "<>", 
        RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<from\>\"", "<>", 
        RowBox[{"ToString", "[", "start", "]"}], "<>", "\"\<to\>\"", "<>", 
        RowBox[{"ToString", "[", "end", "]"}], "<>", "\"\<precision\>\"", "<>", 
        RowBox[{"ToString", "[", "precision", "]"}], "<>", "\"\<.\>\"", "<>", 
        "storageformat"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{"filename", ",", 
        RowBox[{"Parallelize", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"BesselJ", "[", 
              RowBox[{"n", ",", "r"}], "]"}], ",", "precision"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"r", ",", "start", ",", "end", ",", "step"}], "}"}]}], 
          "]"}], "]"}], ",", "storageformat"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6530544109153976`*^9, 3.653054410916494*^9}, {
  3.653054458344881*^9, 3.653054467790947*^9}, {3.653125050398131*^9, 
  3.6531251262064466`*^9}, {3.653125196290148*^9, 3.6531252076131067`*^9}, {
  3.65312680286378*^9, 3.653126812076906*^9}, {3.6531270503473043`*^9, 
  3.6531270563750877`*^9}, {3.6531272040656557`*^9, 3.6531272116351843`*^9}, {
  3.759731379217677*^9, 3.759731388789633*^9}}],

Cell[BoxData[{
 RowBox[{"ProgressIndicator", "[", 
  RowBox[{
   RowBox[{"Dynamic", "[", "progress", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "60"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"TabulateBesselValues", "[", 
      RowBox[{"n", ",", "0", ",", "3600", ",", 
       RowBox[{"3", "/", "1000"}], ",", "20"}], "]"}], ",", 
     RowBox[{"TabulateBesselValues", "[", 
      RowBox[{"n", ",", "3600", ",", "63000", ",", 
       RowBox[{"5", "/", "100"}], ",", "20"}], "]"}], ",", 
     RowBox[{"progress", "=", "n"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "60"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.653125287552248*^9, 3.653125299183404*^9}, {
  3.653127022081471*^9, 3.653127025470656*^9}, {3.6531270761204147`*^9, 
  3.6531270776795883`*^9}, {3.653130182245229*^9, 3.653130187466455*^9}, {
  3.7202721003283253`*^9, 3.720272110037756*^9}, {3.7597311424786377`*^9, 
  3.7597311769123487`*^9}, {3.7597314704111843`*^9, 3.759731508955986*^9}, {
  3.759731632781784*^9, 3.7597316332139053`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Import values of B_j", "Subsubsection",
 CellChangeTimes->{{3.653054563810404*^9, 3.653054572920928*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BesselJVal1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "filename", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"filename", "=", 
         RowBox[{"datadirectory", "<>", "\"\<BesselJ\>\"", "<>", 
          RowBox[{"ToString", "[", "n", "]"}], "<>", 
          "\"\<from0to3600precision20.\>\"", "<>", "storageformat"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Importing \>\"", "<>", "filename"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Developer`ToPackedArray", "[", 
         RowBox[{
          RowBox[{"BinaryReadList", "[", 
           RowBox[{"filename", ",", "storageformat"}], "]"}], ",", "Real"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "60"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BesselJVal2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "filename", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"filename", "=", 
         RowBox[{"datadirectory", "<>", "\"\<BesselJ\>\"", "<>", 
          RowBox[{"ToString", "[", "n", "]"}], "<>", 
          "\"\<from3600to63000precision20.\>\"", "<>", "storageformat"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Importing \>\"", "<>", "filename"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Developer`ToPackedArray", "[", 
         RowBox[{
          RowBox[{"BinaryReadList", "[", 
           RowBox[{"filename", ",", "storageformat"}], "]"}], ",", "Real"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "60"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.653112175777307*^9, 3.653112178429369*^9}, {
  3.653112624079492*^9, 3.653112630361486*^9}, {3.6531126610959053`*^9, 
  3.6531126613684473`*^9}, {3.653112767290695*^9, 3.6531127876312723`*^9}, {
  3.653114016638956*^9, 3.6531141267466993`*^9}, {3.653133215863441*^9, 
  3.6531332208920517`*^9}, {3.653197236725677*^9, 3.653197239666131*^9}, {
  3.7202721670949697`*^9, 3.720272200273745*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NCw", "[", "0", "]"}], "=", "82"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCw", "[", "1", "]"}], "=", "216"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCw", "[", "2", "]"}], "=", "27"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCw", "[", "3", "]"}], "=", "272"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCw", "[", "4", "]"}], "=", "27"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCw", "[", "5", "]"}], "=", "216"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rVal1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"s", "*", 
      RowBox[{"3", "/", "1000"}], "*", 
      RowBox[{"NCw", "[", 
       RowBox[{"Mod", "[", 
        RowBox[{"s", ",", "6"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", 
       RowBox[{"S", "/", 
        RowBox[{"(", 
         RowBox[{"3", "/", "1000"}], ")"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rVal1", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"rVal1", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", 
    RowBox[{"41", "*", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rVal1", "[", 
    RowBox[{"[", 
     RowBox[{"Length", "[", "rVal1", "]"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"rVal1", "[", 
     RowBox[{"[", 
      RowBox[{"Length", "[", "rVal1", "]"}], "]"}], "]"}], "-", 
    RowBox[{"41", "*", "S"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rVal1", "=", 
   RowBox[{"Developer`ToPackedArray", "[", 
    RowBox[{"rVal1", ",", "Real"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rVal2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"s", "*", 
      RowBox[{"5", "/", "100"}], "*", 
      RowBox[{"NCw", "[", 
       RowBox[{"Mod", "[", 
        RowBox[{"s", ",", "6"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"S", "/", 
        RowBox[{"(", 
         RowBox[{"5", "/", "100"}], ")"}]}], ",", 
       RowBox[{"R", "/", 
        RowBox[{"(", 
         RowBox[{"5", "/", "100"}], ")"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rVal2", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"rVal2", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", 
    RowBox[{"41", "*", "S"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rVal2", "[", 
    RowBox[{"[", 
     RowBox[{"Length", "[", "rVal2", "]"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"rVal2", "[", 
     RowBox[{"[", 
      RowBox[{"Length", "[", "rVal2", "]"}], "]"}], "]"}], "-", 
    RowBox[{"41", "*", "R"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rVal2", "=", 
   RowBox[{"Developer`ToPackedArray", "[", 
    RowBox[{"rVal2", ",", "Real"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.653113695247004*^9, 3.6531137372608843`*^9}}],

Cell[TextData[{
 "The function EvaluateBI evaluates a 6-fold Bessel integral with weight ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["r", "k"], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.65200014353522*^9, 3.652000171944249*^9}, {
   3.653054806868414*^9, 3.653054815184032*^9}, 3.6531157113159847`*^9, 
   3.75973156678167*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EvaluateBI", "[", 
    RowBox[{"k_", ",", "ordn_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"BesselJVal1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          "rVal1"}], "]"}], "/", "840"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "/", "1000"}], "*", "6"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"BesselJVal2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"BesselJVal2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"ordn", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "*", 
          "rVal2"}], "]"}], "/", "840"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", "/", "100"}], "*", "6"}], ")"}]}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"BI1Tail", "[", 
     RowBox[{
      RowBox[{"ordn", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"ordn", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"ordn", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"ordn", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"ordn", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"ordn", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.651988771721464*^9, 3.6519889183166857`*^9}, {
   3.651989008216689*^9, 3.651989021138205*^9}, {3.6519892833718567`*^9, 
   3.651989284978804*^9}, {3.652084967893067*^9, 3.652084981992897*^9}, {
   3.6520850264119177`*^9, 3.65208505364194*^9}, {3.6527079191738653`*^9, 
   3.652707960040989*^9}, {3.652708001997788*^9, 3.652708040552891*^9}, {
   3.6527101651956778`*^9, 3.652710210412525*^9}, {3.6527104172934027`*^9, 
   3.652710420653953*^9}, 3.653054804834499*^9, {3.6530548415313463`*^9, 
   3.65305495602185*^9}, {3.6530552823420563`*^9, 3.653055294951357*^9}, {
   3.653114636201047*^9, 3.653114644589201*^9}, {3.6531148332278137`*^9, 
   3.6531148504929743`*^9}}],

Cell["\<\
The function CachedBI is a proxy that caches the values of EvaluateBI.
The list of n\[CloseCurlyQuote]s should be ordered decreasingly (to \
deduplicate).\
\>", "Text",
 CellChangeTimes->{{3.6519884892871943`*^9, 3.6519885823979273`*^9}, {
  3.652000179446425*^9, 3.65200021825342*^9}, {3.6520009228265057`*^9, 
  3.652001015888096*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load cached values", "Subsubsection",
 CellChangeTimes->{{3.6531972848414907`*^9, 3.653197288066907*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$runningLogFile", "=", "\"\<CachedBI.txt\>\""}], ";"}], "\n", 
 RowBox[{"Clear", "@", "CachedBI"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CachedBI", "[", 
   RowBox[{"k_", ",", "ordn_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CachedBI", "[", 
    RowBox[{"k", ",", "ordn"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EvaluateBI", "[", 
     RowBox[{"k", ",", "ordn"}], "]"}], "/.", 
    RowBox[{"v_", "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PutAppend", "[", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"CachedBI", "[", 
             RowBox[{"k", ",", "ordn"}], "]"}], "=", "v"}], ";"}], "]"}], ",",
          "$runningLogFile"}], "]"}], ";", "v"}], ")"}]}]}]}]}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "$runningLogFile", "]"}], ",", 
   RowBox[{"Get", "[", "$runningLogFile", "]"}], ",", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"$runningLogFile", ",", "\"\<\>\"", ",", "\"\<Text\>\""}], "]"}],
     ";"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6519884596747913`*^9, 3.651988476170835*^9}, {
   3.6519885488419847`*^9, 3.651988550904797*^9}, {3.651988592324328*^9, 
   3.651988689706275*^9}, 3.6519893129885073`*^9, {3.653054663183337*^9, 
   3.6530546635049067`*^9}, 3.7597316493602247`*^9}],

Cell[TextData[{
 "The function MyBI normalizes the input of a Bessel integral, sorting the \
input and converting negative Bessel function indices to positive.",
 "\nThe function BI1 below evaluates the expression\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["z", "1"], "n1"], 
     SuperscriptBox[
      SubscriptBox["z", "2"], "n2"], 
     SuperscriptBox[
      SubscriptBox["z", "3"], "n3"], 
     SuperscriptBox[
      SubscriptBox["z", "4"], "n4"], 
     SuperscriptBox[
      SubscriptBox["z", "5"], "n5"], 
     SuperscriptBox[
      SubscriptBox["z", "6"], "n6"], 
     RowBox[{"\[DifferentialD]", "\[CapitalSigma]"}]}]}], TraditionalForm]]],
 "\nup to a multiplicative constant, where the measure is concentrated on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sum]", "i"], 
     SubscriptBox["z", "i"]}], "=", "0"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.65199894905229*^9, 3.6519990832776003`*^9}, {
  3.65276750328218*^9, 3.652767530171578*^9}, {3.654413563918043*^9, 
  3.654413564678444*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MyBI", "[", 
    RowBox[{"k_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", "\[ImaginaryI]", ")"}], 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"Abs", "[", "n", "]"}], "]"}], "-", 
      RowBox[{"Total", "[", "n", "]"}]}]], 
    RowBox[{"CachedBI", "[", 
     RowBox[{"k", ",", 
      RowBox[{"Sort", "[", 
       RowBox[{"Abs", "[", "n", "]"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BI1", "[", 
    RowBox[{
    "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_"}], 
    "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"n1", "+", "n2", "+", "n3", "+", "n4", "+", "n5", "+", "n6"}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{"MyBI", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6"}],
         "}"}]}], "]"}], ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.651989069052938*^9, 3.6519890910350018`*^9}, {
   3.651989178243492*^9, 3.6519891839898643`*^9}, {3.651989236429647*^9, 
   3.651989254560396*^9}, {3.651998756062193*^9, 3.651998777591474*^9}, {
   3.651998860255774*^9, 3.651998873413786*^9}, {3.6519993614032516`*^9, 
   3.651999361796872*^9}, 3.652710346023353*^9, {3.654413570137105*^9, 
   3.65441357083869*^9}}],

Cell["\<\
cdsym is the matrix entry of a symmetrized version of the bilinear form that \
we want to show is positive.
It is the difference of RHS and LHS in (1.8) of the trilinear paper.
Symmetrization in the last 3 variables automatically makes it symmetric in \
the first 3 variables.
Negative signs on the last 3 variables are due to complex conjugation, they \
make the form self-adjoint.\
\>", "Text",
 CellChangeTimes->{{3.651928083500547*^9, 3.651928213525277*^9}, {
  3.652093663480934*^9, 3.6520937438661423`*^9}, {3.6520938319810123`*^9, 
  3.652093858059186*^9}, {3.6527675832576733`*^9, 3.652767658656793*^9}, {
  3.6527678002767076`*^9, 3.652767860588722*^9}, {3.652767893470809*^9, 
  3.6527678962842913`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cdleft", "[", 
    RowBox[{
    "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_"}], 
    "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"BI1", "[", 
       RowBox[{
        RowBox[{"n1", "+", "n4"}], ",", 
        RowBox[{"n2", "+", "n5"}], ",", 
        RowBox[{"n3", "+", "n6"}], ",", "0", ",", "0", ",", "0"}], "]"}], "/",
       "3"}], "+", 
     RowBox[{"BI1", "[", 
      RowBox[{
       RowBox[{"n1", "+", "n4"}], ",", 
       RowBox[{"n2", "+", "n5"}], ",", 
       RowBox[{"n3", "+", "n6"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cdright", "[", 
    RowBox[{
    "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_"}], 
    "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"BI1", "[", 
       RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6"}], 
       "]"}], "/", "3"}], "+", 
     RowBox[{"BI1", "[", 
      RowBox[{"n1", ",", "n2", ",", "n3", ",", 
       RowBox[{"n4", "-", "1"}], ",", "n5", ",", 
       RowBox[{"n6", "+", "1"}]}], "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cd", "[", 
    RowBox[{
    "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"cdleft", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6"}], 
     "]"}], "-", 
    RowBox[{"cdright", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cdsymleft", "[", 
    RowBox[{
    "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cdleft", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n6"}]}], "]"}], "+", 
    RowBox[{"cdleft", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n5"}]}], "]"}], "+", 
    RowBox[{"cdleft", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n6"}]}], "]"}], "+", 
    RowBox[{"cdleft", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n4"}]}], "]"}], "+", 
    RowBox[{"cdleft", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n5"}]}], "]"}], "+", 
    RowBox[{"cdleft", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n4"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cdsymright", "[", 
    RowBox[{
    "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cdright", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n6"}]}], "]"}], "+", 
    RowBox[{"cdright", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n5"}]}], "]"}], "+", 
    RowBox[{"cdright", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n6"}]}], "]"}], "+", 
    RowBox[{"cdright", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n4"}]}], "]"}], "+", 
    RowBox[{"cdright", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n5"}]}], "]"}], "+", 
    RowBox[{"cdright", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n4"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cdsym", "[", 
    RowBox[{
    "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cd", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n6"}]}], "]"}], "+", 
    RowBox[{"cd", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n5"}]}], "]"}], "+", 
    RowBox[{"cd", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n6"}]}], "]"}], "+", 
    RowBox[{"cd", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n4"}]}], "]"}], "+", 
    RowBox[{"cd", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n4"}], ",", 
      RowBox[{"-", "n5"}]}], "]"}], "+", 
    RowBox[{"cd", "[", 
     RowBox[{"n1", ",", "n2", ",", "n3", ",", 
      RowBox[{"-", "n6"}], ",", 
      RowBox[{"-", "n5"}], ",", 
      RowBox[{"-", "n4"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.653987023223481*^9, 3.6539870756540318`*^9}, {
  3.653987546816564*^9, 3.653987600767536*^9}, {3.654320085295561*^9, 
  3.654320134917067*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bilinear Form", "Subsection",
 CellChangeTimes->{{3.6520939499104443`*^9, 3.652093953362504*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bandLimit", ":=", "30"}], ";"}]], "Code",
 CellChangeTimes->{{3.652097841172647*^9, 3.652097841477182*^9}, {
  3.652605970872939*^9, 3.652605970987528*^9}, {3.652679054774673*^9, 
  3.652679056131893*^9}, {3.652679095998569*^9, 3.6526790966420717`*^9}, {
  3.652683313595119*^9, 3.6526833139701853`*^9}, {3.652683355955667*^9, 
  3.652683356025818*^9}, {3.652687353450905*^9, 3.652687354368806*^9}, {
  3.653035479837763*^9, 3.653035499057864*^9}, {3.653055136856245*^9, 
  3.653055151591313*^9}, {3.653113828393312*^9, 3.6531138284515657`*^9}, {
  3.653115004283021*^9, 3.6531150045156097`*^9}, {3.653120881060832*^9, 
  3.6531208821733837`*^9}, {3.65313810987576*^9, 3.653138109993764*^9}, {
  3.653197600454521*^9, 3.653197600524631*^9}, {3.653197703180455*^9, 
  3.653197703282133*^9}, {3.654247117939681*^9, 3.6542471283481083`*^9}, {
  3.65431995077757*^9, 3.6543199518676434`*^9}}],

Cell["\<\
Generate list T containing all non-decreasing 3-tuples inside a given range.\
\>", "Text",
 CellChangeTimes->{{3.652013215711616*^9, 3.6520132556066217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"orderedTuples", "[", 
   RowBox[{"l_List", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"iter", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#2", ",", " ", "#1", ",", " ", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}], " ", "&"}], " ", "@@@", 
       " ", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Unique", "[", "]"}], " ", "&"}], ",", " ", "n"}], 
            "]"}], ",", " ", "1"}], "]"}], ",", " ", "2", ",", " ", "1"}], 
        "]"}]}]}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Part", "[", 
       RowBox[{"l", ",", " ", "#"}], "]"}], " ", "&"}], " ", "/@", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", " ", "@@", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"iter", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
          RowBox[{"Sequence", " ", "@@", " ", "iter"}]}], "}"}]}], ",", " ", 
       RowBox[{"n", " ", "-", " ", "1"}]}], "]"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.652767692420113*^9, 3.6527677006924353`*^9}}],

Cell["\<\
Normalize matrix (rescaling the basis) so that it has diagonal entries 1\
\>", "Text",
 CellChangeTimes->{{3.652094089252945*^9, 3.652094119685364*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"diagNormalize", "[", "matrix_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "d", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"Inverse", "[", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Diagonal", "[", "matrix", "]"}], "]"}], "]"}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d", ".", "matrix", ".", "d"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Code"],

Cell[CellGroupData[{

Cell["In the exponential basis", "Subsubsection",
 CellChangeTimes->{{3.6520944235847387`*^9, 3.652094429245041*^9}}],

Cell["\<\
In the exponential basis we have to conjugate the second function to obtain a \
positive definite form.\
\>", "Text",
 CellChangeTimes->{{3.652095989881339*^9, 3.652096015055553*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CSmatrixExp", "[", "T_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"cdsym", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "T", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "T", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CSmatrixLeft", "[", "T_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"cdsymleft", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "T", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "T", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CSmatrixRight", "[", "T_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"cdsymright", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "T", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "T", "]"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6527679230941057`*^9, 3.652767927263233*^9}, {
  3.654319996450692*^9, 3.6543200222169456`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"orderedTuples", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"-", "bandLimit"}], ",", "bandLimit", ",", "2"}], "}"}]}], 
      "]"}], ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"T", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Total", "[", "#", "]"}], "\[GreaterEqual]", "0"}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tall", "=", 
   RowBox[{"Delete", "[", 
    RowBox[{"T", ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"T", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tall", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{"Tall", ",", "Total"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Length", "[", "Tall", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tall", "=", 
   RowBox[{"SplitBy", "[", 
    RowBox[{"Tall", ",", "Total"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tall", "=", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "vecs", "}"}], ",", 
      RowBox[{"SortBy", "[", 
       RowBox[{"vecs", ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", ".", "#"}], " ", "&"}], ")"}]}], "]"}]}], "]"}], "/@", 
    "Tall"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Length", "[", "Tall", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"indlookupall", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"Tall", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"freqsum", "/", "2"}], "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"Sort", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", 
             RowBox[{
              RowBox[{"-", "i"}], "-", "j", "+", "freqsum"}]}], "}"}], 
           "]"}]}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"-", "bandLimit"}], ",", "bandLimit", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "bandLimit"}], ",", "bandLimit", ",", "2"}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"freqsum", ",", "0", ",", "bandLimit", ",", "2"}], "}"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.652092506150837*^9, 3.6520925221702213`*^9}, {
   3.6520925590593367`*^9, 3.652092589794985*^9}, {3.652092626861763*^9, 
   3.652092629850124*^9}, {3.652093066110643*^9, 3.652093066323707*^9}, 
   3.652093226924343*^9, {3.6520935278949947`*^9, 3.652093534504878*^9}, {
   3.652093575426619*^9, 3.6520935821992064`*^9}, {3.652094886117156*^9, 
   3.652094889050145*^9}, {3.6520952064412823`*^9, 3.652095208122404*^9}, {
   3.652097849909874*^9, 3.652097863534874*^9}, {3.652592870654531*^9, 
   3.652592896732944*^9}, {3.652593231661893*^9, 3.652593232340674*^9}, {
   3.652593284213079*^9, 3.652593325282342*^9}, {3.6525935541907473`*^9, 
   3.652593608939316*^9}, {3.653113922044705*^9, 3.653113927776224*^9}, {
   3.65311576991497*^9, 3.653115772780848*^9}, {3.6531158583487*^9, 
   3.653115881447914*^9}, {3.6531977236347113`*^9, 3.653197723921311*^9}, {
   3.653627940876629*^9, 3.653627940967053*^9}, {3.653816686243279*^9, 
   3.6538166863545303`*^9}, {3.6543202199859447`*^9, 3.65432022574159*^9}, {
   3.6543210624262238`*^9, 3.6543211334745913`*^9}, {3.654413638661742*^9, 
   3.65441365616938*^9}, {3.654413786408004*^9, 3.654413835992197*^9}}],

Cell[CellGroupData[{

Cell[BoxData["2791"], "Print",
 CellChangeTimes->{{3.6520948897882843`*^9, 3.65209491265588*^9}, 
   3.652095108986908*^9, 3.65209520884729*^9, 3.6520977282419157`*^9, 
   3.6520977737536297`*^9, 3.652097828364398*^9, 3.6520978644191236`*^9, {
   3.652592893910536*^9, 3.652592897763687*^9}, {3.652593302667801*^9, 
   3.65259332655995*^9}, {3.652593605115568*^9, 3.652593609845088*^9}, 
   3.652605978682687*^9, 3.6526060346647673`*^9, 3.652679060266869*^9, 
   3.652679099695087*^9, 3.652683322843128*^9, 3.652683359117194*^9, {
   3.652687340429389*^9, 3.652687356805019*^9}, 3.6527083966203117`*^9, 
   3.652709457698255*^9, 3.6527099189239264`*^9, 3.652710137755711*^9, 
   3.652710218697207*^9, 3.652710254465065*^9, 3.65271043602597*^9, 
   3.6527841142576723`*^9, 3.652789014367684*^9, {3.6530354581885967`*^9, 
   3.6530355021073017`*^9}, {3.6530551425123787`*^9, 3.653055155719706*^9}, 
   3.653113578620308*^9, 3.6531138320800467`*^9, {3.653113911575615*^9, 
   3.653113936404076*^9}, {3.653115761269804*^9, 3.653115800314187*^9}, {
   3.6531158697263527`*^9, 3.653115882209795*^9}, 3.653120300534021*^9, {
   3.65312087382825*^9, 3.6531208846155024`*^9}, 3.653138118097088*^9, 
   3.653197314657394*^9, 3.653197604479144*^9, {3.653197714553699*^9, 
   3.653197725115573*^9}, 3.653289864369068*^9, 3.653392955831401*^9, 
   3.6536279417600193`*^9, 3.653816136603796*^9, 3.653816686920723*^9, 
   3.653816736267386*^9, 3.6538169011402187`*^9, 3.653834326840353*^9, 
   3.653987435374147*^9, 3.654008364111204*^9, {3.654247109424135*^9, 
   3.654247130381166*^9}, 3.654251037533288*^9, 3.654319959228499*^9, 
   3.654320227966919*^9, 3.654321135331353*^9, 3.654413590747273*^9, 
   3.654413837435185*^9, 3.759731685821652*^9, 3.759731894402031*^9}],

Cell[BoxData["46"], "Print",
 CellChangeTimes->{{3.6520948897882843`*^9, 3.65209491265588*^9}, 
   3.652095108986908*^9, 3.65209520884729*^9, 3.6520977282419157`*^9, 
   3.6520977737536297`*^9, 3.652097828364398*^9, 3.6520978644191236`*^9, {
   3.652592893910536*^9, 3.652592897763687*^9}, {3.652593302667801*^9, 
   3.65259332655995*^9}, {3.652593605115568*^9, 3.652593609845088*^9}, 
   3.652605978682687*^9, 3.6526060346647673`*^9, 3.652679060266869*^9, 
   3.652679099695087*^9, 3.652683322843128*^9, 3.652683359117194*^9, {
   3.652687340429389*^9, 3.652687356805019*^9}, 3.6527083966203117`*^9, 
   3.652709457698255*^9, 3.6527099189239264`*^9, 3.652710137755711*^9, 
   3.652710218697207*^9, 3.652710254465065*^9, 3.65271043602597*^9, 
   3.6527841142576723`*^9, 3.652789014367684*^9, {3.6530354581885967`*^9, 
   3.6530355021073017`*^9}, {3.6530551425123787`*^9, 3.653055155719706*^9}, 
   3.653113578620308*^9, 3.6531138320800467`*^9, {3.653113911575615*^9, 
   3.653113936404076*^9}, {3.653115761269804*^9, 3.653115800314187*^9}, {
   3.6531158697263527`*^9, 3.653115882209795*^9}, 3.653120300534021*^9, {
   3.65312087382825*^9, 3.6531208846155024`*^9}, 3.653138118097088*^9, 
   3.653197314657394*^9, 3.653197604479144*^9, {3.653197714553699*^9, 
   3.653197725115573*^9}, 3.653289864369068*^9, 3.653392955831401*^9, 
   3.6536279417600193`*^9, 3.653816136603796*^9, 3.653816686920723*^9, 
   3.653816736267386*^9, 3.6538169011402187`*^9, 3.653834326840353*^9, 
   3.653987435374147*^9, 3.654008364111204*^9, {3.654247109424135*^9, 
   3.654247130381166*^9}, 3.654251037533288*^9, 3.654319959228499*^9, 
   3.654320227966919*^9, 3.654321135331353*^9, 3.654413590747273*^9, 
   3.654413837435185*^9, 3.759731685821652*^9, 3.7597318944553556`*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "By rotation invariance we can have \[Integral] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Product]", 
       RowBox[{"i", "=", "1"}]], "6"], 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["z", "i"], 
        SubscriptBox["n", "i"]], "(", 
       RowBox[{"|", 
        RowBox[{
         SubscriptBox["z", "4"], "+", 
         SubscriptBox["z", "5"], "+", 
         SubscriptBox["z", "6"]}], 
        SuperscriptBox["|", "2"], 
        RowBox[{"-", "1"}]}], ")"}], 
      RowBox[{"\[DifferentialD]", "\[CapitalSigma]"}]}]}], "\[NotEqual]", 
    "0"}], TraditionalForm]]],
 " only if ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sum]", "i"], 
     SubscriptBox["n", "i"]}], "=", "0"}], TraditionalForm]]],
 ". Hence we split all triples by their sum. By symmetry it suffices to \
consider sums >=0."
}], "Text",
 CellChangeTimes->{
  3.652708939838994*^9, {3.652708972663683*^9, 3.652709055729669*^9}, {
   3.652709103507477*^9, 3.6527091158076344`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CSleft", "=", 
    RowBox[{"CSmatrixLeft", "/@", "Tall"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"scalar", " ", "product", " ", "matrix", " ", "in", " ", "non"}], 
    "-", 
    RowBox[{"normalized", " ", "basis"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CSright", "=", 
    RowBox[{"CSmatrixRight", "/@", "Tall"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "contractive", " ", "operator", " ", "matrix", " ", "in", " ", "non"}], 
    "-", 
    RowBox[{"normalized", " ", "basis"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653392976445361*^9, 3.653392988181753*^9}, {
  3.654320234428752*^9, 3.654320322713621*^9}, {3.654324776195009*^9, 
  3.654324805298966*^9}}],

Cell["Eigenvalues in Table 1", "Text",
 CellChangeTimes->{{3.7597322539338617`*^9, 3.75973226531003*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CSposDiff", "=", 
   RowBox[{"CSleft", "-", "CSright"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Min", "/@", 
  RowBox[{"Eigenvalues", "/@", "CSposDiff"}]}]}], "Input",
 CellChangeTimes->{{3.6536277961472063`*^9, 3.653627804049056*^9}, {
   3.653627846127673*^9, 3.6536278495561743`*^9}, {3.654320516891865*^9, 
   3.654320520120861*^9}, 3.654324978195056*^9, {3.6544159469004097`*^9, 
   3.654415951001946*^9}, {3.6544160171678743`*^9, 3.654416019431306*^9}, {
   3.759732182117495*^9, 3.759732199565214*^9}, {3.759732242921895*^9, 
   3.759732243419716*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00035822735940763237`", ",", "0.00037072280795720914`", ",", 
   "0.00038736065301740995`", ",", "0.00042133055781433306`", ",", 
   "0.00045822256890476476`", ",", "0.0004923465544583764`", ",", 
   "0.0005228615873433919`", ",", "0.0005528751255755107`", ",", 
   "0.0005712637094051135`", ",", "0.0005767857689758895`", ",", 
   "0.0005865941493384001`", ",", "0.0005992819448756561`", ",", 
   "0.0006168931625772588`", ",", "0.0006451023811298571`", ",", 
   "0.0006720953795655831`", ",", "0.0006993954131302052`", ",", 
   "0.0007372552159830813`", ",", "0.000774906023151058`", ",", 
   "0.0008122025463357775`", ",", "0.0008654792189525576`", ",", 
   "0.0009215137366483522`", ",", "0.000976224936787951`", ",", 
   "0.0010558945364015082`", ",", "0.0011388495796335746`", ",", 
   "0.0012167790297705483`", ",", "0.0013306053844727322`", ",", 
   "0.001442112417226138`", ",", "0.001548155166549825`", ",", 
   "0.0017154158571472955`", ",", "0.0018812267364023676`", ",", 
   "0.002030777686919653`", ",", "0.002295444904113722`", ",", 
   "0.0025543069422411385`", ",", "0.002786289104838911`", ",", 
   "0.003240250477615378`", ",", "0.003698482179872488`", ",", 
   "0.004076889916471713`", ",", "0.005018589287752007`", ",", 
   "0.005960834049197814`", ",", "0.006689669527414902`", ",", 
   "0.009376161550809212`", ",", "0.01258462228792089`", ",", 
   "0.013328663144618553`", ",", "0.02997655091488611`", ",", 
   "0.04400293209032996`", ",", "0.20081530648725884`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6536278048867483`*^9, 3.653627850298612*^9, 3.6539784731040373`*^9, 
   3.654320521431979*^9, 3.65432497916086*^9, {3.654415924644312*^9, 
   3.6544159517123833`*^9}, 3.654416020130986*^9, {3.75973218594785*^9, 
   3.75973220014655*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1906, 1145},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 18, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 112, 1, 92, "Title", "ExpressionUUID" -> \
"0b860cae-6278-4e60-9874-96242fc5346c"],
Cell[694, 25, 172, 2, 30, "Text", "ExpressionUUID" -> \
"90f2bb2a-e85b-4e14-b312-b26244ddf8eb"],
Cell[869, 29, 428, 9, 72, "Code", "ExpressionUUID" -> \
"cdfca926-9b4d-46ff-a435-377a59c788ff"],
Cell[CellGroupData[{
Cell[1322, 42, 172, 2, 64, "Section", "ExpressionUUID" -> \
"1a9f1682-6959-4e38-bfc4-17bccaf44f6e"],
Cell[1497, 46, 119, 1, 30, "Text", "ExpressionUUID" -> \
"7810260b-e2eb-4d7e-a131-9992715fb0af"],
Cell[1619, 49, 143, 4, 72, "Code", "ExpressionUUID" -> \
"8d4d60e4-3aa6-47ca-956c-fa4420f00db8"],
Cell[1765, 55, 119, 3, 48, "Input", "ExpressionUUID" -> \
"0117816f-0004-41be-9c5d-eb082a525ba4",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1909, 62, 116, 1, 44, "Subsection", "ExpressionUUID" -> \
"bfe5ce77-3624-42cf-9152-f15e35f45fb5"],
Cell[2028, 65, 158, 3, 31, "Text", "ExpressionUUID" -> \
"4bef0efc-be36-4cdc-9bb8-6037444f4e5e"],
Cell[2189, 70, 2967, 97, 227, "Input", "ExpressionUUID" -> \
"242ce380-2b54-48ba-b810-2bbcc82190ec"],
Cell[5159, 169, 385, 7, 31, "Text", "ExpressionUUID" -> \
"c3e40409-1097-4413-a1b7-ec132fb34f1e"],
Cell[5547, 178, 1789, 54, 170, "Code", "ExpressionUUID" -> \
"cc9c3779-00c2-46ce-be68-32f68631df86"]
}, Closed]],
Cell[CellGroupData[{
Cell[7373, 237, 116, 1, 36, "Subsection", "ExpressionUUID" -> \
"f4f4c72e-da4f-47e0-a6cf-fb6b0f8e201d"],
Cell[7492, 240, 289, 4, 32, "Input", "ExpressionUUID" -> \
"ded9847f-08db-4e56-9bcf-6fa1b8a09c86"],
Cell[CellGroupData[{
Cell[7806, 248, 104, 1, 35, "Subsubsection", "ExpressionUUID" -> \
"e2230df8-3797-4bfe-a842-5a4e979e50ad"],
Cell[7913, 251, 332, 6, 30, "Text", "ExpressionUUID" -> \
"4d9e95a1-6df2-4486-b196-3f1e33ea2e79"],
Cell[8248, 259, 1682, 37, 75, "Input", "ExpressionUUID" -> \
"7d47f645-305b-433a-b1b1-8127421aeb41"],
Cell[9933, 298, 1125, 24, 54, "Input", "ExpressionUUID" -> \
"cc20281e-43d0-4784-ab75-e7a5fe363bd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11095, 327, 111, 1, 35, "Subsubsection", "ExpressionUUID" -> \
"741d6d8b-b812-48cd-85cc-452d9c7f7980"],
Cell[11209, 330, 2343, 53, 222, "Input", "ExpressionUUID" -> \
"9d4c884d-c5ee-4a42-9102-1c52bc585526"],
Cell[13555, 385, 3084, 99, 306, "Input", "ExpressionUUID" -> \
"56583074-e1b1-41a6-a6e8-6b96cb1480ac"],
Cell[16642, 486, 347, 9, 31, "Text", "ExpressionUUID" -> \
"e405162f-a367-4c3a-81cf-c85a16f67aa7"],
Cell[16992, 497, 4243, 108, 96, "Input", "ExpressionUUID" -> \
"bb38d68b-2640-4948-b42d-d5ff9695f229"],
Cell[21238, 607, 347, 7, 49, "Text", "ExpressionUUID" -> \
"48231023-ed6b-4e1b-885a-bba5fbda923b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21622, 619, 111, 1, 35, "Subsubsection", "ExpressionUUID" -> \
"6ab9ec7f-12ea-445f-89b1-f3f344740a4f"],
Cell[21736, 622, 1402, 35, 117, "Input", "ExpressionUUID" -> \
"52036a91-238e-4a49-8ad9-7d0877678786"],
Cell[23141, 659, 1116, 31, 91, "Text", "ExpressionUUID" -> \
"38d5f98e-2c20-4cc8-937a-236acb723f2e"],
Cell[24260, 692, 1408, 38, 55, "Input", "ExpressionUUID" -> \
"24043037-7d39-4e3c-9bb3-89e213232af2"],
Cell[25671, 732, 724, 13, 87, "Text", "ExpressionUUID" -> \
"158e48a2-1d41-444d-93e4-731dd6b34889"],
Cell[26398, 747, 5767, 166, 201, "Input", "ExpressionUUID" -> \
"3954b64c-2098-4350-8c68-bdc8d5710bf9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32214, 919, 103, 1, 44, "Subsection", "ExpressionUUID" -> \
"84f4b82a-c361-4203-9fdc-c33f588344b2"],
Cell[32320, 922, 923, 14, 52, "Code", "ExpressionUUID" -> \
"1af96b7a-e572-4af6-93ab-e08b9501365f"],
Cell[33246, 938, 168, 3, 30, "Text", "ExpressionUUID" -> \
"f3af2e7f-379b-46e2-9bc8-8be73c55ca42"],
Cell[33417, 943, 1372, 38, 52, "Code", "ExpressionUUID" -> \
"c65fd537-c923-4fa2-8d3d-efc246b006f0"],
Cell[34792, 983, 162, 3, 30, "Text", "ExpressionUUID" -> \
"6478deb4-e9d0-4431-b5b4-0cf5f32520fb"],
Cell[34957, 988, 588, 16, 110, "Code", "ExpressionUUID" -> \
"5eb5d0bc-71f9-4213-a84a-598e54d94239"],
Cell[CellGroupData[{
Cell[35570, 1008, 117, 1, 35, "Subsubsection", "ExpressionUUID" -> \
"dbc2d03e-2e2a-4b66-8c2d-1d8580839481"],
Cell[35690, 1011, 193, 4, 30, "Text", "ExpressionUUID" -> \
"5574f77a-15d5-4c21-af3f-da6e27a5d62c"],
Cell[35886, 1017, 3851, 116, 75, "Input", "ExpressionUUID" -> \
"3cf0be4b-052e-4a61-a00e-ffeb4e26aa75"],
Cell[CellGroupData[{
Cell[39762, 1137, 3909, 101, 201, "Input", "ExpressionUUID" -> \
"e265d75a-84d6-470c-a66b-0ff1e93af0ae"],
Cell[CellGroupData[{
Cell[43696, 1242, 1757, 24, 24, "Print", "ExpressionUUID" -> \
"7eb22a25-1f0a-4b57-aea6-b06f580da2cc"],
Cell[45456, 1268, 1757, 24, 24, "Print", "ExpressionUUID" -> \
"c29f3daf-1ba4-476a-bb2b-c024f879242d"]
}, Open  ]]
}, Open  ]],
Cell[47240, 1296, 1080, 35, 35, "Text", "ExpressionUUID" -> \
"106b4c33-c3f7-48e5-8f0e-351675275958"],
Cell[48323, 1333, 784, 22, 54, "Input", "ExpressionUUID" -> \
"5fdf345f-af87-417c-8049-cf10527141c8"],
Cell[49110, 1357, 105, 1, 30, "Text", "ExpressionUUID" -> \
"4c65694e-b5db-42f1-9da6-7f90802e777a"],
Cell[CellGroupData[{
Cell[49240, 1362, 599, 11, 54, "Input", "ExpressionUUID" -> \
"dc6b2099-9086-4b92-8db7-5390fd86cbc7"],
Cell[49842, 1375, 1814, 30, 75, "Output", "ExpressionUUID" -> \
"a56684e3-73df-4e2a-96d8-565baa5d7c5a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


